Painting a portrait of the Galactic disc with its stellar clusters

The large astrometric and photometric survey performed by the Gaia mission allows for a panoptic view of the Galactic disc and in its stellar cluster population. Hundreds of clusters were only discovered after the latest G data release (DR2) and have yet to be characterised. Here we make use of the deep and homogeneous Gaia photometry down to G=18 to estimate the distance, age, and interstellar reddening for about 2000 clusters identified with Gaia~DR2 astrometry. We use these objects to study the structure and evolution of the Galactic disc. We rely on a set of objects with well-determined parameters in the literature to train an artificial neural network to estimate parameters from the Gaia photometry of cluster members and their mean parallax. We obtain reliable parameters for 1867 clusters. Our new homogeneous catalogue confirms the relative lack of old clusters in the inner disc (with a few notable exceptions). We also quantify and discuss the variation of scale height with cluster age, and detect the Galactic warp in the distribution of old clusters. This work results in a large and homogenous cluster catalogue. However, the present sample is still unable to trace the Outer spiral arm of the Milky Way, which indicates that the outer disc cluster census might still be incomplete.

==> gapPerseus.py <==
import numpy as np
import sys
import time
import matplotlib.pyplot as plt
import matplotlib
from sklearn.decomposition import PCA
from sklearn.cluster import KMeans
from astropy.io.votable import parse, parse_single_table, from_table, writeto  
from astropy.table import MaskedColumn
from astropy.io import fits


import matplotlib
font = {'family' : 'serif',
#        'weight' : 'bold',
        'size'   : 10}
from matplotlib import rc
rc('font', **font)




from matplotlib import pyplot as plt
from matplotlib import patches
from matplotlib import text as mtext
import numpy as np
import math

class CurvedText(mtext.Text):
    """
    A text object that follows an arbitrary curve.
    """
    def __init__(self, x, y, text, axes, **kwargs):
        super(CurvedText, self).__init__(x[0],y[0],' ', **kwargs)

        axes.add_artist(self)

        ##saving the curve:
        self.__x = x
        self.__y = y
        self.__zorder = self.get_zorder()

        ##creating the text objects
        self.__Characters = []
        for c in text:
            if c == ' ':
                ##make this an invisible 'a':
                t = mtext.Text(0,0,'a')
                t.set_alpha(0.0)
            else:
                t = mtext.Text(0,0,c, **kwargs)

            #resetting unnecessary arguments
            t.set_ha('center')
            t.set_rotation(0)
            t.set_zorder(self.__zorder +1)

            self.__Characters.append((c,t))
            axes.add_artist(t)


    ##overloading some member functions, to assure correct functionality
    ##on update
    def set_zorder(self, zorder):
        super(CurvedText, self).set_zorder(zorder)
        self.__zorder = self.get_zorder()
        for c,t in self.__Characters:
            t.set_zorder(self.__zorder+1)

    def draw(self, renderer, *args, **kwargs):
        """
        Overload of the Text.draw() function. Do not do
        do any drawing, but update the positions and rotation
        angles of self.__Characters.
        """
        self.update_positions(renderer)

    def update_positions(self,renderer):
        """
        Update positions and rotations of the individual text elements.
        """

        #preparations

        ##determining the aspect ratio:
        ##from https://stackoverflow.com/a/42014041/2454357

        ##data limits
        xlim = self.axes.get_xlim()
        ylim = self.axes.get_ylim()
        ## Axis size on figure
        figW, figH = self.axes.get_figure().get_size_inches()
        ## Ratio of display units
        _, _, w, h = self.axes.get_position().bounds
        ##final aspect ratio
        aspect = ((figW * w)/(figH * h))*(ylim[1]-ylim[0])/(xlim[1]-xlim[0])

        #points of the curve in figure coordinates:
        x_fig,y_fig = (
            np.array(l) for l in zip(*self.axes.transData.transform([
            (i,j) for i,j in zip(self.__x,self.__y)
            ]))
        )

        #point distances in figure coordinates
        x_fig_dist = (x_fig[1:]-x_fig[:-1])
        y_fig_dist = (y_fig[1:]-y_fig[:-1])
        r_fig_dist = np.sqrt(x_fig_dist**2+y_fig_dist**2)

        #arc length in figure coordinates
        l_fig = np.insert(np.cumsum(r_fig_dist),0,0)

        #angles in figure coordinates
        rads = np.arctan2((y_fig[1:] - y_fig[:-1]),(x_fig[1:] - x_fig[:-1]))
        degs = np.rad2deg(rads)


        rel_pos = 10
        for c,t in self.__Characters:
            #finding the width of c:
            t.set_rotation(0)
            t.set_va('center')
            bbox1  = t.get_window_extent(renderer=renderer)
            w = bbox1.width
            h = bbox1.height

            #ignore all letters that don't fit:
            if rel_pos+w/2 > l_fig[-1]:
                t.set_alpha(0.0)
                rel_pos += w
                continue

            elif c != ' ':
                t.set_alpha(1.0)

            #finding the two data points between which the horizontal
            #center point of the character will be situated
            #left and right indices:
            il = np.where(rel_pos+w/2 >= l_fig)[0][-1]
            ir = np.where(rel_pos+w/2 <= l_fig)[0][0]

            #if we exactly hit a data point:
            if ir == il:
                ir += 1

            #how much of the letter width was needed to find il:
            used = l_fig[il]-rel_pos
            rel_pos = l_fig[il]

            #relative distance between il and ir where the center
            #of the character will be
            fraction = (w/2-used)/r_fig_dist[il]

            ##setting the character position in data coordinates:
            ##interpolate between the two points:
            x = self.__x[il]+fraction*(self.__x[ir]-self.__x[il])
            y = self.__y[il]+fraction*(self.__y[ir]-self.__y[il])

            #getting the offset when setting correct vertical alignment
            #in data coordinates
            t.set_va(self.get_va())
            bbox2  = t.get_window_extent(renderer=renderer)

            bbox1d = self.axes.transData.inverted().transform(bbox1)
            bbox2d = self.axes.transData.inverted().transform(bbox2)
            dr = np.array(bbox2d[0]-bbox1d[0])

            #the rotation/stretch matrix
            rad = rads[il]
            rot_mat = np.array([
                [math.cos(rad), math.sin(rad)*aspect],
                [-math.sin(rad)/aspect, math.cos(rad)]
            ])

            ##computing the offset vector of the rotated character
            drp = np.dot(dr,rot_mat)

            #setting final position and rotation:
            t.set_position(np.array([x,y])+drp)
            t.set_rotation(degs[il])

            t.set_va('center')
            t.set_ha('center')

            #updating rel_pos to right edge of character
            rel_pos += w-used



















def plotVallee():
	p=np.radians(12.8)
	Rsun=7600
	r0=2100
	theta0=np.radians(-20)

	#empty for the moment:
	thetatoplot=[]
	rtoplot=[]

	thetatocompute = np.linspace(0,20,1000)
	for m in range(4):
		r = r0*np.exp( np.tan(p)*(thetatocompute-theta0+m*np.pi/2.) )
		xx = r*np.cos( thetatocompute ) + Rsun
		yy = r*np.sin( thetatocompute )
		color=['b','#00BB00','#FF3333','c']
		plt.plot( xx , yy , lw=10,c=color[m])
		
	return None




def plotReid():
	armsdata="""Scutum 17  	27.6 	+3 	 101  	5.0 	  0.1  	0.17  	 0.02  	19.8  	 2.6 
	Sagittarius  	18  	25.6	-2 	 68  	6.6 	  0.1  	0.26  	 0.02 	 6.9  	 1.6 
	Local  		25 	 8.9 	-8 	 27  	8.4 	  0.1  	0.33  	 0.01  	12.8  	 2.7 
	Perseus  	24  	14.2 	-21 	 88  	9.9 	  0.1  	0.38  	 0.01 	 9.4  	 1.4 
	Outer  		6  	18.6	-6 	 56  	13.0 	  0.3  	0.63  	 0.18  	13.8  	 3.3""".split('\n')

	color=['c','m','b','k','r']
	color=['k','k','k','k','k']
	color=['#333333','#333333','#333333','#333333','#333333']

	Rsun = 8340

	armname = ['Scutum','Sagittarius','Local','Perseus','Cygnus']

	for n in range(5):
		#pitch angle of each arm
		phi=-1*np.radians( float(armsdata[n].split()[9]) ) 
		#beta range
		betamin = np.radians( float(armsdata[n].split()[3]) )
		betamax = np.radians( float(armsdata[n].split()[4]) )
		betatocompute = np.linspace(betamin,betamax,1000) - np.pi/2.
		#reference
		betaref = np.radians( float(armsdata[n].split()[2]) ) - np.pi/2.
		rref    =  float(armsdata[n].split()[5])  * 1000

		r = rref*np.exp( np.tan(phi)*(betatocompute-betaref) )
		yy = r*np.cos( betatocompute )
		xx = r*np.sin( betatocompute )	+ Rsun

		plt.plot( xx , yy , '-', lw=20,c='k', alpha=0.05, zorder=1)

		if n==0:
			xfortext = xx[yy>0]
			yfortext = yy[yy>0]
		if n==1:
			xfortext = xx[yy>2300]
			yfortext = yy[yy>2300]
		if n==2:
			xfortext = xx[yy>1800]
			yfortext = yy[yy>1800]
		if n==3:
			xfortext = xx[yy>3300]
			yfortext = yy[yy>3300]
		if n==4:
			xfortext = xx[yy>3000]
			yfortext = yy[yy>3000]

		text = CurvedText(
		    x = xfortext+120,
		    y = yfortext,
		    text=armname[n],	#'this this is a very, very long text',
		    va = 'bottom',
		    axes = ax, ##calls ax.add_artist in __init__
		    fontsize=12 , color='#BBBBBB' , fontweight='bold'
		)

	return None




def plotReid19():
	armsdata="""Scutum 17  	27.6 	+3 	 101  	5.0 	  0.1  	0.17  	 0.02  	19.8  	 2.6 
	Sagittarius  	18  	25.6	-2 	 68  	6.6 	  0.1  	0.26  	 0.02 	 6.9  	 1.6 
	Local  		25 	 8.9 	-8 	 27  	8.4 	  0.1  	0.33  	 0.01  	12.8  	 2.7 
	Perseus  	24  	14.2 	-21 	 88  	9.9 	  0.1  	0.38  	 0.01 	 9.4  	 1.4 
	Outer  		6  	18.6	-6 	 56  	13.0 	  0.3  	0.63  	 0.18  	13.8  	 3.3""".split('\n')

	#					betamin betamax betakink        Rkink			phiUnder         phiOver                width
	armsdata="""Scutum  	36 	 306.1 	 0	 104  	23 	 	4.91 	pm 0.09 	 14.1 	pm 1.7 	 12.1 pm	 2.4  	0.23 	pm 0.05 
	Sagittarius  		35 	 285.6 	 2	 97  	24 	  	6.04 	pm 0.09 	 17.1 	pm 1.6 	 1.0  pm  	2.1  	0.27 	pm 0.04 
	Local  			28 	 ...  	-8	 34 	 9 	 	8.26 	pm 0.05 	 11.4 	pm 1.9 	 11.4 pm	 1.9  	0.31 	pm 0.05 
	Perseus  		41 	 ...  	-23	 115  	40 	 	8.87 	pm 0.13 	 10.3 	pm 1.4 	 8.7  pm	 2.7  	0.35 	pm 0.06 
	Outer  			11 	 ...  	-16	 71  	18 	 	12.24 	pm 0.36 	 3.0 	pm 4.4 	 9.4  pm	 4.0  	0.65 	pm 0.16 """.split('\n')


	color=['c','m','b','k','r']
	color=['k','k','k','k','k']
	color=['#333333','#333333','#333333','#333333','#333333']

	Rsun = 8150

	armname = ['Scutum','Sagittarius','Local','Perseus','Cygnus']

	for n in range(5):

		if n!=4:
			continue

		#pitch angle of each arm
		phiUnder =-1*np.radians( float(armsdata[n].split()[9]) ) 
		phiOver =-1*np.radians( float(armsdata[n].split()[12]) ) 
	
		#beta range
		betamin = np.radians( float(armsdata[n].split()[3]) )
		betamax = np.radians( float(armsdata[n].split()[4]) )
		betaref = np.radians( float(armsdata[n].split()[5]) ) 

		rref    =  float(armsdata[n].split()[6])  * 1000


		yy = []
		xx = []
		yyA = []
		xxA = []

		print(betamin,betamax,betaref)
	

		#	BEFORE kink
		#
		betatocompute = np.linspace(betamin,betaref,1000) - np.pi/2.
		r = rref*np.exp( np.tan(phiUnder)*(betatocompute-betaref+np.pi/2.) )
		yy = r*np.cos( betatocompute )
		xx = r*np.sin( betatocompute )	+ Rsun
		#	AFTER kink
		#
		betatocompute = np.linspace(betaref,betamax,1000) - np.pi/2.
		r = rref*np.exp( np.tan(phiOver)*(betatocompute-betaref+np.pi/2.) )
		yyA = r*np.cos( betatocompute )
		xxA = r*np.sin( betatocompute )	+ Rsun

		plt.plot( xx.tolist()+xxA.tolist() , yy.tolist()+yyA.tolist() , '--', lw=10,c='k', alpha=0.05, zorder=1)







	return None








#Read NN
l,b,ageNN, avNN, dmNN = np.genfromtxt('Table1_NN_March9.txt',usecols=(3,4,14,15,16),unpack=True)
X,Y,Z,Rgc = np.genfromtxt('Table1_NN_March9.txt',usecols=(18,19,20,21),unpack=True)
ocNN, flagNN = np.loadtxt('Table1_NN_March9.txt',usecols=(0,13),unpack=True,dtype='str')
flagNN[flagNN=='manual']='ok'
flagNN[flagNN=='NN']='ok'





figWithHist = plt.figure(10,figsize=(10,7))
#
#rect_scatter = [left, bottom, width, height]
rect_hist = [0.1,0.7,0.4,0.3]
rect_far  = [0.1,0.4,0.4,0.25]
rect_near = [0.1,0.1,0.4,0.25]
rect_XY   = [0.45,0.1,0.4,0.8]







ax_near = plt.axes(rect_near)
plt.scatter( l[(flagNN=='ok')&(Rgc<11000)&(Rgc>10001)] , b[(flagNN=='ok')&(Rgc<11000)&(Rgc>10001)] , c=avNN[(flagNN=='ok')&(Rgc<11000)&(Rgc>10001)] , cmap='jet' , vmin=0 , vmax=4 )
plt.xlim(230,120)
plt.ylim(-8,8)

ax_far = plt.axes(rect_far)
plt.scatter( l[(flagNN=='ok')&(Rgc>11000)] , b[(flagNN=='ok')&(Rgc>11000)] , c=avNN[(flagNN=='ok')&(Rgc>11000)] , cmap='jet' , vmin=0 , vmax=4 )
plt.xlim(230,120)
plt.ylim(-8,8)

ax_hist = plt.axes(rect_hist)
bins = np.arange(120,240,5)
plt.hist( l[(flagNN=='ok')&(Rgc>11000)] , bins=bins, histtype='step')
plt.hist( l[(flagNN=='ok')&(Rgc<11000)&(Rgc>10001)] , bins=bins, histtype='step')
plt.xlim(230,120)

ax_hist = plt.axes(rect_XY)
plt.scatter( X[(flagNN=='ok')&(Rgc>11000)] , Y[(flagNN=='ok')&(Rgc>11000)]  , alpha=0.2)
plt.scatter( X[(flagNN=='ok')&(Rgc<11000)&(Rgc>10001)] , Y[(flagNN=='ok')&(Rgc<11000)&(Rgc>10001)]  , alpha=0.2)
plt.scatter( X[(flagNN=='ok')] , Y[(flagNN=='ok')] , s=3 , c='#CCCCCC')
plt.xlabel('X [pc]')
plt.ylabel('Y [pc]')








colorBright='gold'
colorDark  ='royalblue'


fig = plt.figure(11,figsize=(12.,5))

plt.subplot(223)
plt.scatter( l[(flagNN=='ok')&(Rgc>11000)] , b[(flagNN=='ok')&(Rgc>11000)] , alpha=0.8 , c=colorDark)
plt.scatter( l[(flagNN=='ok')&(Rgc<11000)&(Rgc>9750)] , b[(flagNN=='ok')&(Rgc<11000)&(Rgc>9750)] , alpha=0.7 , c=colorBright)
plt.xlim(230,90)
plt.ylim(-8,8)
plt.minorticks_on()
plt.xlabel('l [degrees]')
plt.ylabel('b [degrees]')


plt.subplot(221)
bins = np.arange(90,240,10)
plt.hist( l[(flagNN=='ok')&(Rgc>11000)] , bins=bins, histtype='step' , lw=2 , color=colorDark)
plt.hist( l[(flagNN=='ok')&(Rgc<11000)&(Rgc>9750)] , bins=bins, histtype='step', lw=2 , color=colorBright)
plt.xlim(230,90)
plt.minorticks_on()
plt.xlabel('l [degrees]')
plt.ylabel('counts')


ax = fig.add_subplot(122,aspect=1.)
plt.scatter( X[(flagNN=='ok')&(Rgc>11000)&(l>90)&(l<230)] , Y[(flagNN=='ok')&(Rgc>11000)&(l>90)&(l<230)]  , alpha=0.8 , s=30 , zorder=10 , c=colorDark, label='R$_\mathrm{GC}$ > 11 kpc')
plt.scatter( X[(flagNN=='ok')&(Rgc<11000)&(Rgc>9750)&(l>90)&(l<230)] , Y[(flagNN=='ok')&(Rgc<11000)&(Rgc>9750)&(l>90)&(l<230)]  , alpha=0.5 , s=30 , zorder=10 , c=colorBright, label='9750 pc < R$_\mathrm{GC}$ < 11 kpc')
plt.scatter( X[(flagNN=='ok')] , Y[(flagNN=='ok')] , s=3 , c='k' , alpha=0.3 , zorder=1)
plt.xlim(-5000,1000)
plt.ylim(-1500,4500)
plt.grid(color='#CCCCCC', linestyle='--', linewidth=1, zorder=1)
#plt.plot( [0] , [0] , 'wo', markeredgecolor='k')
plt.minorticks_on()
plt.xlabel('X [pc]')
plt.ylabel('Y [pc]')
plotReid()
plotReid19()



circle2 = plt.Circle((-2000, 780), 600, color='r', fill=False , alpha=0.3 , lw=3 , linestyle='--')
ax.add_artist(circle2)



#ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.1), fancybox=False, shadow=False, ncol=2,frameon=False)

plt.tight_layout()

plt.savefig('perseusGap.pdf')

plt.show()


==> mlp.py <==
from sklearn.neural_network import MLPRegressor
import numpy as np
from sklearn.utils import shuffle


trainSetWithLabels = np.load('training.npy')
trainSetWithLabels = shuffle(trainSetWithLabels)
#the first three columns contain labels:
y = allTogether[:,0:3]
#the remaining 1205 are the input vector:
X = allTogether[:,3:]

#set aside 10% of the training set for test:
splitAt=int(0.9*len(X))
X_train, X_test = X[:splitAt], X[splitAt:]
y_train, y_test = y[:splitAt], y[splitAt:]

mlp = MLPRegressor(hidden_layer_sizes=(300,100,20),  activation='relu', solver='adam',
      alpha=0.00001, batch_size='auto', learning_rate='constant', learning_rate_init=0.001,
      max_iter=1000, shuffle=True, random_state=None, tol=1e-6, verbose=10, warm_start=False,
      early_stopping=False)
mlp.fit(X_train, y_train)






